READ: A Retrieval-Alignment Diffusion Framework for Structure-based Drug Design

Structure-based drug design (SBDD) models are central to modern pharmaceutical research, enabling the rational exploration of protein-ligand interactions at atomic resolution. However, most existing approaches frame molecular generation as an isolated optimization or a one-to-one matching task, overlooking the shared binding patterns and intrinsic similarities among protein-ligand complexes. This fragmented perspective constrains their ability to capture the fundamental principles governing molecular recognition and binding specificity. Moreover, the limited availability of high-quality experimental data further hampers model generalization and real-world applicability. To address these challenges, we present READ, a retrieval-alignment molecular generation framework that conditions the generative process on small molecules targeting homologous proteins. Retrieved ligands are aligned with a diffusion model across multiple representational spaces and integrated as conditional guidance throughout successive stages of generation. Under a standardized docking-based evaluation protocol, READ achieves consistently strong performance against state-of-the-art SBDD methods. More importantly, it introduces a retrieval-alignment paradigm for structure-based molecular generation, offering a practical framework for early-stage computational hit generation while leaving prospective experimental validation as future work.

==> anc/READ_supplementary.tex <==
\documentclass[lettersize,journal,onecolumn]{IEEEtran}

\usepackage{amsmath,amssymb,amsfonts}
\usepackage{graphicx}
\usepackage{booktabs}
\usepackage{makecell}
\usepackage{float}
\usepackage{url}
\usepackage{tabularray}

\UseTblrLibrary{booktabs}

\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thefigure}{S\arabic{figure}}

\newcommand{\fillval}{\textnormal{[fill]}}

\setlength{\parskip}{4pt}
\setlength{\parindent}{0pt}

\begin{document}

\begin{center}
{\LARGE Supplementary Material for}\\[4pt]
{\LARGE ``READ: A Retrieval-Alignment Diffusion Framework for Structure-based Drug Design''}\\[10pt]
Dong Xu, Zhangfan Yang, Junchuang Cai, Sisi Yuan, Zexuan Zhu, Jianqiang Li, and Junkai Ji
\end{center}

\vspace{6pt}

\begin{center}
\footnotesize
\copyright~2026 IEEE. Personal use of this material is permitted. Permission from IEEE must be obtained for all other uses, in any current or future media, including reprinting/republishing this material for advertising or promotional purposes, creating new collective works, for resale or redistribution to servers or lists, or reuse of any copyrighted component of this work in other works. This supplementary material accompanies the accepted version of an article published in \emph{IEEE Transactions on Computational Biology and Bioinformatics}, doi: 10.1109/TCBBIO.2026.3721445.
\end{center}

\vspace{6pt}

This supplementary material provides additional details and analyses supporting the revised manuscript. 
Specifically, Supplementary Table~\ref{tab:s1_component_ablation} reports a component-level ablation of retrieval, inverted layer-wise alignment, and scheduled inference-time guidance. 
Supplementary Table~\ref{tab:s2_loss_guidance} summarizes the training losses and inference-time guidance energies. 
Supplementary Table~\ref{tab:s3_compute_cost} reports the computational cost of READ, including training, retrieval, and generation overhead. 
Supplementary Table~\ref{tab:s4_retrieval_coverage} analyzes retrieval similarity and atlas coverage. 
Supplementary Table~\ref{tab:s5_notation} summarizes the main notation used by READ.

\section{Component-Level Ablation}

The main manuscript reports the overall performance of READ and compares retrieval-augmented variants in Fig.~7. 
To further separate the roles of the major components, Supplementary Table~\ref{tab:s1_component_ablation} provides a component-level ablation of retrieval priors, inverted layer-wise alignment, and scheduled inference-time guidance. 
The purpose of this analysis is to distinguish whether the observed gains come from retrieval alone, representation alignment during training, inference-time guidance, or their combination. 
The variants are evaluated under the same CrossDocked2020 test split and docking-based evaluation protocol used in the main paper.

In this table, ``Retrieval'' indicates whether homologous protein--ligand complexes are used to construct retrieval-derived priors. 
``Alignment'' indicates whether inverted layer-wise representation alignment is used during training to match retrieved-prior representations with denoiser states. 
``Guidance'' indicates whether inference-time gradient guidance is applied using the distilled retrieval-derived priors. 
The metrics follow the definitions in the main manuscript: lower Vina Dock Energy is better, while higher Vina Dock IMP, MPBG, and LBE are better.

\begin{table}[H]
\centering
\caption{Component-level ablation of retrieval, inverted layer-wise alignment, and scheduled inference-time guidance.}
\label{tab:s1_component_ablation}
\begin{tblr}{
  width=\textwidth,
  colspec={
    X[1.05,l,m]
    X[1.05,l,m]
    X[1.05,l,m]
    X[1.10,l,m]
    X[1.05,l,m]
    X[1.05,l,m]
    X[1.05,l,m]
    X[1.10,l,m]
    X[1.10,l,m]
  },
  cells={font=\small},
  row{1}={font=\small\bfseries},
  rowsep=4pt,
  colsep=3pt
}
\toprule
READ-1k
& READ-2k
& Retrieval
& Alignment
& Guidance
& \makecell[l]{Vina Dock $\downarrow$}
& \makecell[l]{IMP $\uparrow$}
& MPBG $\uparrow$
& LBE $\uparrow$ \\
\midrule

\checkmark 
& -- 
& --
& -- 
& --
& -7.10 
& 43.44
& 5.13 
& 0.3412 \\

\checkmark 
& -- 
& -- 
& \checkmark 
& -- 
& -7.40
& 50.44
& 1.24 
& 0.3564 \\

\checkmark 
& -- 
& \checkmark 
& -- 
& \checkmark 
& -7.27
& 48.50 
& 3.87 
& 0.3729 \\

\checkmark 
& -- 
& \checkmark 
& \checkmark 
& \checkmark 
& -7.70
& 54.82
& 10.20 
& 0.3706 \\

--
& \checkmark 
& --
& -- 
& --
& -7.44 
& 44.23 
& 6.38
& 0.3479 \\

-- 
& \checkmark 
& -- 
& \checkmark 
& -- 
& -7.07 
& 44.46 
& 1.15 
& 0.3577 \\

-- 
& \checkmark 
& \checkmark 
& -- 
& \checkmark 
& -7.23
& 46.59 
& 4.25
& 0.3678 \\

-- 
& \checkmark 
& \checkmark  
& \checkmark 
& \checkmark 
& -7.79 
& 54.31 
& 12.33 
& 0.3693 \\

\bottomrule
\end{tblr}

\vspace{2pt}
\begin{minipage}{\textwidth}
\footnotesize
A checkmark indicates that the corresponding component or sampling setting is enabled. 
READ-1k and READ-2k indicate the 1000-step and 2000-step sampling settings, respectively. 
When inference-time guidance is disabled, retrieval-derived priors are not injected into the reverse diffusion trajectory; therefore, the configuration with retrieval and alignment but without guidance is computationally equivalent to the alignment-only setting and is reported once as the row with Alignment enabled and Guidance disabled. 
Lower Vina Dock Energy is better, whereas higher Vina Dock IMP, MPBG, and LBE are better.
\end{minipage}
\end{table}

The ablation is designed to test the align-then-guide hypothesis of READ. 
The retrieval-without-alignment rows evaluate whether retrieved priors are useful when they are injected into an unaligned denoising backbone. 
The alignment-without-guidance rows evaluate the effect of alignment when no retrieval-derived inference guidance is applied. 
Because retrieved priors enter the reverse diffusion trajectory through guidance, enabling retrieval while disabling guidance does not introduce an additional computational path and is therefore equivalent to the alignment-only setting. 
In contrast, when retrieved priors are first aligned with the denoiser representation space and then used for scheduled inference-time guidance, retrieval information acts as a more stable structural bias during generation. 
This comparison complements the ablation figure in the main manuscript and clarifies the contribution of each major component.

\section{Loss Terms and Guidance Energies}

READ combines training-time representation alignment with inference-time guidance. 
Because the method involves several losses and guidance energies, Supplementary Table~\ref{tab:s2_loss_guidance} summarizes their roles and the generation stage where each term is used. 
This table is intended to make the training and inference objectives easier to follow.

The guidance design follows a coarse-to-fine schedule. 
Occupancy guidance is emphasized early because global ligand volume and approximate placement are determined at the beginning of denoising. 
Interaction-pattern guidance is applied in the middle stage, when the ligand pose becomes sufficiently structured for pocket--ligand contacts to be refined. 
Atom-type guidance is emphasized later, when local chemical environments are more stable and atom identity information becomes more meaningful.

\begin{table}[H]
\centering
\caption{Summary of loss terms and inference-time guidance energies in READ.}
\label{tab:s2_loss_guidance}
\begin{tblr}{
  width=\textwidth,
  colspec={
    X[1.45,l,m]
    X[1.45,l,m]
    X[2.20,l,m]
    X[5.90,l,m]
  },
  cells={font=\small},
  row{1}={font=\small\bfseries},
  rowsep=4pt,
  colsep=4pt
}
\toprule
Term 
& Stage 
& Used in 
& Role \\
\midrule
$\mathcal{L}_{\mathrm{diff}}$ 
& Training 
& Denoiser optimization 
& Coordinates and relaxed atom-type variables are denoised under the diffusion objective. \\

$\mathcal{L}_{\mathrm{align}}$ 
& Training 
& Representation alignment 
& Retrieved-prior representations are aligned with denoiser hidden states at corresponding semantic depths. \\

$\mathcal{E}_{\mathrm{occ}}$ 
& Early inference 
& Gradient guidance 
& Global occupancy, coarse shape, and ligand volume are guided using the retrieved occupancy prior. \\

$\mathcal{E}_{\mathrm{pat}}$ 
& Middle inference 
& Gradient guidance 
& Pocket--ligand interaction patterns are refined using retrieved interaction priors. \\

$\mathcal{E}_{C}$ 
& Late inference 
& Gradient guidance 
& Atom-type preferences are encouraged after local chemical environments become more stable. \\

$p(N\mid P)$ 
& Initialization / early inference 
& Scale prior 
& A plausible heavy-atom count is sampled from pocket-scale statistics and used to determine the active ligand mask. \\

Topology freeze 
& Late inference 
& Sampling constraint 
& Late-stage unstable discrete changes are reduced after the ligand topology has largely stabilized. \\
\bottomrule
\end{tblr}
\end{table}

This summary also clarifies the distinction between the scale prior and the voxelized occupancy prior. 
The scale prior $p(N\mid P)$ controls the coarse number of active ligand atoms at initialization, whereas the occupancy guidance energy $\mathcal{E}_{\mathrm{occ}}$ guides spatial placement during reverse diffusion. 
Thus, the scale prior controls ligand size at a coarse level, while occupancy guidance controls geometric compatibility with the retrieved pocket-conditioned structural prior.

\section{Computational Cost}

READ introduces additional computation through molecular encoder pretraining, construction of the protein--ligand atlas, retrieval from the atlas, alignment-regularized denoiser training, and diffusion-based sampling. 
Supplementary Table~\ref{tab:s3_compute_cost} summarizes the runtime and resource usage of these components. 
The experiments were conducted on a server equipped with $8\times$ NVIDIA RTX A6000 GPUs, but different stages use different subsets of the available resources. 
In particular, encoder pretraining uses a single GPU, denoiser training uses all eight GPUs, while atlas construction is mainly CPU-based.

Atlas construction is a one-time preprocessing step, and retrieval is performed once per target pocket. 
Both the retrieved neighbors and the distilled priors can be cached before diffusion sampling. 
Therefore, the dominant repeated inference cost comes from the reverse diffusion process. 
READ-1k and READ-2k represent two cost--performance settings: READ-1k uses fewer denoising steps and is more suitable when generation throughput is important, whereas READ-2k doubles the number of denoising steps and approximately doubles the sampling time while requiring similar GPU memory.

\begin{table}[H]
\centering
\caption{Training and inference cost of READ.}
\label{tab:s3_compute_cost}
\begin{tblr}{
  width=\textwidth,
  colspec={
    X[2.55,l,m]
    X[3.35,l,m]
    X[1.95,l,m]
    X[3.65,l,m]
  },
  cells={font=\small},
  row{1}={font=\small\bfseries},
  rowsep=4pt,
  colsep=4pt
}
\toprule
Component 
& Setting 
& Runtime 
& Resource / memory / overhead \\
\midrule

Molecular encoder pretraining 
& ZINC20 subset, approximately $8\times 10^6$ molecules 
& $\sim$24 h 
& $1\times$ NVIDIA RTX A6000; $\sim$48 GB GPU memory \\

Denoiser training 
& $2.5$M iterations 
& $\sim$6 days 
& $8\times$ NVIDIA RTX A6000; $\sim$40 GB GPU memory per GPU \\

Atlas construction 
& Protein--ligand atlas and retrieval-index construction 
& $\sim$2 h 
& One-time preprocessing using 96 CPU cores; index size $\sim$100 MB \\

Retrieval per target pocket 
& $K=40$ retrieved pockets, $m=4$ ligands per neighbor 
& $\sim$1--2 s / pocket 
& One-time per-pocket retrieval; retrieved neighbors and distilled priors can be cached \\

READ-1k inference 
& $T=1000$ denoising steps; $100$ generated ligands per pocket 
& $\sim$60 min / pocket 
& Minimum GPU memory $\sim$2 GB; batch generation provides limited speedup for the EGNN denoiser \\

READ-2k inference 
& $T=2000$ denoising steps; $100$ generated ligands per pocket 
& $\sim$120 min / pocket 
& Minimum GPU memory $\sim$2 GB; memory usage is similar to READ-1k \\

\bottomrule
\end{tblr}

\vspace{2pt}
\begin{minipage}{\textwidth}
\footnotesize
The server contains $8\times$ NVIDIA RTX A6000 GPUs, but not all components require all GPUs. 
Atlas construction and retrieval are preprocessing costs and can be reused after caching. 
The dominant repeated inference cost comes from diffusion sampling, which scales approximately linearly with the number of denoising steps.
\end{minipage}
\end{table}

\section{Retrieval Similarity and Atlas Coverage}

Because READ uses retrieved protein--ligand complexes as external structural priors, its behavior may depend on the coverage of the retrieval atlas. 
If a target pocket has structurally similar neighbors in the atlas, the retrieved ligands can provide informative shape, interaction-pattern, and atom-type priors. 
If the target pocket lies in a sparsely covered region, the retrieved priors may become weaker or less specific, and READ is expected to rely more heavily on the underlying diffusion backbone.

To quantify this effect, we define a retrieval-coverage score for each target pocket using the average similarity of its top retrieved neighbors. 
Specifically, for a target pocket $P$, we compute
\[
s_{\mathrm{retr}}(P)=\frac{1}{5}\sum_{j=1}^{5} s(P,P_j),
\]
where $P_j$ denotes the $j$-th retrieved neighbor and $s(P,P_j)$ is the same retrieval similarity score used for atlas retrieval in the main manuscript. 
The $100$ test pockets are then divided into high-, medium-, and low-coverage groups according to the tertiles of $s_{\mathrm{retr}}(P)$, resulting in $33$, $34$, and $33$ pockets, respectively. 
This tertile-based grouping avoids manually choosing absolute similarity thresholds and provides a direct view of how performance changes across different atlas-coverage regimes.

Supplementary Table~\ref{tab:s4_retrieval_coverage} reports the performance of READ under these three coverage regimes and the correlation between retrieval similarity and docking-based improvement. 
The stratified results characterize whether retrieval-derived priors are more beneficial when close neighbors are available, while the correlation analysis tests whether the gain is directly associated with retrieval quality across all test pockets.

\begin{table}[H]
\centering
\caption{Retrieval-similarity and atlas-coverage analysis.}
\label{tab:s4_retrieval_coverage}
\begin{tblr}{
  width=\textwidth,
  colspec={
    X[2.10,l,m]
    X[3.40,l,m]
    X[1.00,l,m]
    X[1.45,l,m]
    X[1.35,l,m]
    X[1.35,l,m]
    X[1.35,l,m]
  },
  cells={font=\small},
  row{1}={font=\small\bfseries},
  rowsep=4pt,
  colsep=3pt
}
\toprule
Analysis 
& Criterion / statistic 
& \# pockets 
& \makecell[l]{Mean retrieval\\similarity}
& \makecell[l]{IMP $\uparrow$} 
& MPBG $\uparrow$ 
& LBE $\uparrow$ \\
\midrule
\SetCell[c=7]{l,font=\small\bfseries} Panel A: Performance stratified by retrieval coverage 
& & & & & & \\
\midrule
High coverage 
& Top tertile of $s_{\mathrm{retr}}(P)$ 
& 33 
& 1.55
& 58.50
& 16.51 
& 0.3758 \\

Medium coverage 
& Middle tertile of $s_{\mathrm{retr}}(P)$ 
& 34 
& 0.78 
& 54.54 
& 11.98 
& 0.3692 \\

Low coverage 
& Bottom tertile of $s_{\mathrm{retr}}(P)$ 
& 33 
& 0.12 
& 50.20 
& 8.44 
& 0.3625 \\
\midrule
\SetCell[c=7]{l,font=\small\bfseries} Panel B: Correlation between retrieval similarity and performance gain across all test pockets 
& & & & & & \\
\midrule
Spearman $\rho$ 
& $s_{\mathrm{retr}}(P)$ vs. metric value 
& 100 
& -- 
& 0.31 
& 0.38 
& 0.12 \\
\bottomrule
\end{tblr}
\end{table}

This analysis characterizes the dependence of READ on atlas coverage. 
The high-coverage group obtains stronger docking-based improvements than the low-coverage group, especially in IMP and MPBG, indicating that READ benefits from informative retrieved neighbors. 
At the same time, the low-coverage group still maintains positive improvements, suggesting that READ does not simply copy retrieved ligands but can fall back on the learned diffusion backbone when retrieval priors are weak. 
The Spearman correlations are positive but moderate for IMP and MPBG and weaker for LBE, indicating that retrieval similarity is helpful but not the only factor determining generation quality.

\section{Notation Summary}

READ uses several pocket-level, ligand-level, and diffusion-level variables. 
Supplementary Table~\ref{tab:s5_notation} summarizes the main notation to improve readability. 
In particular, the scalar scale statistic $S(P)$ is distinguished from the voxelized occupancy prior $\mathbf{V}_{\mathrm{occ}}$. 
The former is used to define a coarse ligand-size prior, whereas the latter is a spatial prior distilled from retrieved ligands and used during inference-time guidance.

\begin{longtblr}[
caption={Notation summary for READ.},
label={tab:s5_notation}
]{
  width=\textwidth,
  colspec={X[1.75,l,m] X[8.25,l,m]},
  cells={font=\small},
  rowhead=1,
  row{1}={font=\small\bfseries},
  rowsep=4pt,
  colsep=4pt
}
\toprule
Symbol 
& Meaning \\
\midrule
$P=(R_P,Z_P)$ 
& Protein pocket represented by pocket-atom coordinates $R_P$ and atom or residue features $Z_P$. \\

$X=\{(r_i,a_i)\}_{i=1}^{N}$ 
& Ligand with $N$ heavy atoms, where $r_i$ denotes atom coordinates and $a_i$ denotes atom type. \\

$x_t$ 
& Noisy ligand coordinates at diffusion timestep $t$. \\

$y_t$ 
& Relaxed atom-type variables at diffusion timestep $t$. \\

$S(P)$ 
& Scalar pocket-scale statistic used to define the ligand-size prior. \\

$p(N\mid P)$ 
& Pocket-conditioned prior distribution over ligand heavy-atom counts. \\

$\mathbf{V}_{\mathrm{occ}}$ 
& Voxelized occupancy / shape prior distilled from retrieved ligands. \\

$\mathbf{I}_{\mathrm{pat}}$ 
& Retrieved interaction-pattern prior describing likely pocket--ligand contact types. \\

$\mathbf{C}$ 
& Retrieved atom-type preference prior. \\

$\mathcal{R}(P)$ 
& Set of retrieved and distilled priors for pocket $P$, including occupancy, interaction, and atom-type information. \\

$\mathbf{z}_{\mathrm{occ}}$ 
& Encoder-aligned representation token associated with the occupancy prior. \\

$\mathbf{z}_{\mathrm{pat}}$ 
& Encoder-aligned representation token associated with the interaction-pattern prior. \\

$\mathbf{z}_{C}$ 
& Encoder-aligned representation token associated with atom-type preferences. \\

$U_{\theta}$ 
& E(3)-equivariant diffusion denoiser. \\

$\mathcal{L}_{\mathrm{diff}}$ 
& Basic diffusion denoising loss for coordinates and relaxed atom-type variables. \\

$\mathcal{L}_{\mathrm{align}}$ 
& Representation alignment loss between retrieved-prior representations and denoiser hidden states. \\

$\mathcal{E}_{\mathrm{occ}}$ 
& Occupancy / shape guidance energy used during early inference. \\

$\mathcal{E}_{\mathrm{pat}}$ 
& Interaction-pattern guidance energy used during middle-stage inference. \\

$\mathcal{E}_{C}$ 
& Atom-type guidance energy used during late-stage inference. \\

$\lambda_{\mathrm{occ}}(t)$ 
& Time-dependent weight for occupancy guidance. \\

$\lambda_{\mathrm{pat}}(t)$ 
& Time-dependent weight for interaction-pattern guidance. \\

$\lambda_{C}(t)$ 
& Time-dependent weight for atom-type guidance. \\

$K$ 
& Number of retrieved neighboring pockets. \\

$m$ 
& Number of ligand examples selected from each retrieved neighbor. \\

MPBG 
& Mean percentage binding gain, a per-pocket improvement statistic based on docking scores. \\

LBE 
& Ligand binding efficiency, computed by normalizing docking energy by ligand heavy-atom count. \\
\bottomrule
\end{longtblr}

The notation table is intended to reduce ambiguity between closely related priors and guidance terms. 
In particular, $S(P)$ and $\mathbf{V}_{\mathrm{occ}}$ serve different roles: $S(P)$ controls ligand size through a coarse prior over heavy-atom counts, whereas $\mathbf{V}_{\mathrm{occ}}$ provides spatial occupancy information for inference-time guidance. 
Similarly, $\mathcal{E}_{\mathrm{occ}}$, $\mathcal{E}_{\mathrm{pat}}$, and $\mathcal{E}_{C}$ correspond to different stages of the coarse-to-fine guidance schedule.

\end{document}

